ICP: Exploiting Instruction Correlation for Prefetching Irregular Memory Accesses

Irregular memory accesses pose challenges for effective and efficient data prefetching. While temporal prefetchers have recently shown promise for irregular memory access patterns, their effectiveness fundamentally depends on temporal address recurrence and large metadata storage. When memory addresses exhibit weak or no recurrence, as in indirect memory accesses, temporal prefetchers achieve limited performance gains while incurring substantial storage overhead. This paper proposes Instruction-Correlation Prefetching (ICP), a new hardware prefetching mechanism that exploits instruction-level correlations rather than memory-address correlations to handle irregular memory accesses. ICP observes that although memory addresses may not repeat, the instructions generating them often recur with stable data-dependency relationships. By learning these persistent instruction correlations, ICP speculatively computes and prefetches future irregular accesses using the execution results of their correlated predecessors. Across irregular SPEC CPU and GAP benchmarks, ICP outperforms the state-of-the-art temporal prefetcher Triangel by 14.0% and the indirect prefetcher DMP by 6.0%, while requiring only 2.1 KB of hardware storage, over three orders of magnitude smaller than temporal prefetchers.

==> micro_draft_plots/result/Q90_window_sweep.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut

#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True

def plots(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[0:1, 0], n[0:1, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name )
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4)

def plots_all(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name )

#def plots(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, ls='-.', linewidth=5)

#def plots_d(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5 )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    #plt.figure(figsize=(6.5, 5.8))
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    xmin, xmax = -2, 150

    # MCP + Relax + bit + positive

    # Q = 180
    if sel == 'E':
        poly_10_cycle = [ [2, 13.682], [8, 13.92], [16, 9.983], 
                          [30, 12.624], [64, 14.039] ]
    else:
        poly_10_cycle = [ [2, 0.891],  [8, 0.884], [16, 0.94], 
                          [30, 0.902], [64, 0.874] ]

    # Q = 90
    if sel == 'E':
        mcp_per_cycle = [ [1, 10.966], [3, 7.9], [5, 7.057], [10, 6.254], [30, 5.482],  
                           [50, 5.215], [100, 4.861], [150, 4.663] ]
                           
    else:
        mcp_per_cycle = [ [1, .932], [3, .963], [5, .971], [10, .977], [30, .981],  
                           [50, .983], [100, .985], [150, .985] ]
    #mcp_per_cycle = cut(mcp_per_cycle, 1, 130)

    # Q = 70
    if sel == 'E':
        #mcp_10_cycle = [ [10, 5.332], [30, 4.526], [50, 4.21], [70, 4.0], [100, 3.77],
        #                 [120, 3.631], [140, 3.51], [150, 3.45] ]
        mcp_8_cycle = [ [8, 5.295], [16, 4.726], [32, 4.28], [64, 3.815], [128, 3.306], [256, 2.781] ]
    else:
        #mcp_10_cycle = [ [10, .983], [30, .987], [50, .989], [70, .990], [100, .991],
        #                 [120, .991], [140, .992], [150, .992] ]
        mcp_8_cycle = [ [8, .9832], [16, .9865], [32, .9887], [64, .9907], [128, .9927], [256, 0.9945] ]


    if sel == 'E':
        #mcp_T_cycle = [ [1, 10.966], [5, 6.5], [10, 5.332], [30, 5.3], [50, 7] ]
        # 64 -> Q=82
        mcp_T_cycle = [ [1, 10.966], [2, 7.653], [4, 5.812], [8, 5.165], [16, 6.824], [32, 8.379], [64, 7.831] ]
    else:
        #mcp_T_cycle = [ [1, .932], [5, .977], [10, .983], [30, .979], [50, .955] ]
        mcp_T_cycle = [ [1, .932], [2, 0.966], [4, 0.980], [8, 0.9841], [16, 0.9718], [32, 0.957], [64, 0.9608] ]


    plots_all(poly_10_cycle, name=r'Simmani', c='brown', m='s')
    plots(mcp_per_cycle, name=r'APOLLO-PC''\n''-Ave', c='green', m='o', ls='-.')
    plots_all(mcp_T_cycle, name=r'APOLLO-MC$_T$', c='lightseagreen', m='o')
    #plots(mcp_10_cycle, name=r'APOLLO-MC$_{10}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')
    plots(mcp_8_cycle, name=r'APOLLO-MC$_{8}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')

    plt.xlabel('Size of Measurement Window (T)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=20)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    #plt.xscale('symlog')
    plt.xticks([1, 8, 16, 32, 64, 128], fontsize=20 )
    plt.yticks(fontsize=20 )

    ax = plt.gca()
    if sel == 'R':
        ax.set_yticks([0.92, 0.96, 1.00 ])
    else:
        ax.set_yticks([4, 8, 12])

    plt.legend(fontsize=20, ncol=2, columnspacing=0.6, labelspacing=0.5, 
               loc = 'upper right', borderaxespad=0.3, handlelength=2.3, 
               handletextpad = 0.4)
   # plt.legend(fontsize=19, ncol=1, columnspacing=1.0, labelspacing=0.6, 
   #            bbox_to_anchor=(1.0,-0.02), loc="lower left", borderaxespad=0.4,
   #            handlelength=2.5, borderpad=0.2)

    if sel == 'R':
        plt.ylim([0.895, 1.04])
        pass
    else:
        plt.ylim([2.7, 20])
        pass
    plt.xlim([xmin, xmax])

    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('large_window_sweep' + str(sel))
    print ('save:', 'large_window_sweep' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/back_time.py <==


import numpy as np
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt


from matplotlib import rcParams

rcParams.update({'figure.autolayout': True})
plt.figure(figsize=(7.5, 5.9))
 
          #100,       1000,      100,000

x1       = [100, 1000, 1000*10, 1000*100]
linear   = [30 , 5*60, 40*60,   5*60*60 ]

x2       = [100, 200, 500, 1000, 1500]
MLP      = [30*60*60, 52*60*60, 117*60*60, 178*60*60, 255*60*60]

x3       = [16*16,     20*20,     50*50,    100*100,  200*200,   240*240]
CNN      = [6.1*60*60, 6.6*60*60, 13*60*60, 34*60*60, 122*60*60, 185*60*60 ]

x4       = [100, 1000, 1000*10 ]
poly     = [30**2 , (5*60)**2, (40*60)**2  ]

plt.plot(x1, linear, label=r'Linear ($\Omega$)', linewidth=3.5, c='green', 
             marker='o', markersize=13)
plt.plot(x4, poly  , label=r'Poly ($\Omega ^ 2$)', linewidth=3.5, c='brown', 
             marker='s', markersize=13)
plt.plot(x2, MLP, label=r'PCA (M$\rightarrow\Omega$)', linewidth=3.5, c='orange',
             marker='^', markersize=13)
plt.plot(x3, CNN, label=r'CNN ($\sqrt{\Omega} \times \sqrt{\Omega}$)', linewidth=3.5, c='gold',
             marker='v', markersize=13)
plt.legend(ncol = 2, loc='lower right', fontsize=22, columnspacing=0.8, labelspacing=0.2, borderaxespad=0.2, handlelength=1.4, handletextpad=0.4)
plt.yscale('symlog')
plt.xscale('symlog')
plt.title('Inference Time for 1 Billion Cycles', fontsize=23)

plt.xlabel(r'Number of Features ($\Omega$)', fontsize=22)
plt.ylabel(r'Inference Time', fontsize=22)
plt.yticks([60, 60*60, 24*60*60, 7*24*60*60, 4*7*24*60*60 ], 
           ['1 min', '1 hr', '1 day', '1 week', '1 month'], fontsize=20)
plt.ylim(0.6, None)
plt.xticks(fontsize=20)

ax = plt.gca()
for axis in ['top','bottom','left','right']:
  ax.spines[axis].set_linewidth(2.5)

plt.savefig('time', dpi = 400)




==> micro_draft_plots/result/cut.py <==

import numpy as np

def cut(p, xmin, xmax):
    p = np.array(p)
    #p = p[p[:,1].argsort()]
    p = p[p[:,0].argsort()]
    print ('cut xmin, xmax', xmin, xmax )
    print (p)

    mini, maxi = None, None

    rtn = []
    for idx, ip in enumerate(p):
        if ip[0] < xmin:
            mini = idx
        if ip[0] < xmax:
            maxi = idx
        if ip[0] >= xmin and ip[0] <= xmax:
            rtn.append(ip)

    print ('cut min, max', mini, maxi )

    if mini is None:
        print ('no need to cut min', mini )
    else:
        ymin = (p[mini+1, 1] - p[mini, 1]) / (p[mini+1, 0] - p[mini, 0]) * (xmin - p[mini, 0]) + p[mini, 1]
        rtn = [[xmin, ymin]] + rtn

    if maxi == len(p) - 1:
        print ('no need to cut max', maxi)
    else:
        ymax = (p[maxi+1, 1] - p[maxi, 1]) / (p[maxi+1, 0] - p[maxi, 0]) * (xmax - p[maxi, 0]) + p[maxi, 1]
        rtn = rtn + [[xmax, ymax]]

    print (np.array(rtn))
    return np.array(rtn)




==> micro_draft_plots/result/large_window_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[0:1, 0], n[0:1, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name )
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4)

#def plots(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, ls='-.', linewidth=5)

#def plots_d(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5 )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    #plt.figure(figsize=(6.5, 5.8))
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    xmin, xmax = -2, 155

    # MCP + Relax + bit + positive

    # Q = 180
    if sel == 'E':
        kmeans_10_cycle = [ [10, 9.89], [30, 8.97], [50, 8.66], [70, 8.463], [100, 8.24],
                            [120, 8.12],  [140, 8.03], [150, 7.997] ]
    else:
        kmeans_10_cycle = [ [10, .941], [30, .95], [50, .953], [70, .954], [100, .956],
                            [120, .956],  [140, .957], [150, .957] ]

    # Q = 170
    if sel == 'E':
        lasso_10_cycle = [ [10, 8.64], [30, 7.86], [50, 7.61], [70, 7.46], [100, 7.30],
                            [120, 7.20], [140, 7.11], [150, 7.07] ]
    else:
        lasso_10_cycle = [ [10, .955], [30, .962], [50, .964], [70, .964], [100, .965],
                            [120, .966], [140, .966], [150, .966] ]

    # Q = 90
    if sel == 'E':
        mcp_per_cycle = [ [1, 10.966], [3, 7.9], [5, 7.057], [10, 6.254], [30, 5.482],  
                           [50, 5.215], [100, 4.861], [150, 4.663] ]
    else:
        mcp_per_cycle = [ [1, .932], [3, .963], [5, .971], [10, .977], [30, .981],  
                           [50, .983], [100, .985], [150, .985] ]

    # Q = 70
    if sel == 'E':
        mcp_10_cycle = [ [10, 5.332], [30, 4.526], [50, 4.21], [70, 4.0], [100, 3.77],
                         [120, 3.631], [140, 3.51], [150, 3.45] ]
    else:
        mcp_10_cycle = [ [10, .983], [30, .987], [50, .989], [70, .990], [100, .991],
                         [120, .991], [140, .992], [150, .992] ]

    plots(kmeans_10_cycle, name=r'K-means-MC''\n''$(Q=180)$', c='black', m='d', ls='-.')
    plots(mcp_per_cycle, name=r'Apollo-PC-Ave''\n''$(Q=90)$', c='green', m='o')
    plots(lasso_10_cycle, name=r'Lasso-MC''\n''$(Q=170)$', c='red', m='*', s=18, ls='-.')
    plots(mcp_10_cycle, name=r'Apollo-MC''\n''$(Q=70)$', c='green', m='o', ls='-.')


    plt.xlabel('Size of Measurement Window (T)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=20)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xticks([1, 10, 30, 100, 150], fontsize=20 )
    plt.yticks(fontsize=20 )

    ax = plt.gca()
    if sel == 'R':
        ax.set_yticks([0.92, 0.96, 1.00 ])
    else:
        ax.set_yticks([4, 8, 12])

    plt.legend(fontsize=20, ncol=2, columnspacing=0.6, labelspacing=0.5, 
               loc = 'upper right', borderaxespad=0.3, handlelength=2.3, 
               handletextpad = 0.4)
   # plt.legend(fontsize=19, ncol=1, columnspacing=1.0, labelspacing=0.6, 
   #            bbox_to_anchor=(1.0,-0.02), loc="lower left", borderaxespad=0.4,
   #            handlelength=2.5, borderpad=0.2)

    if sel == 'R':
        plt.ylim([0.92, 1.05])
        pass
    else:
        plt.ylim([2.7, 16.4])
        pass
    plt.xlim([xmin, xmax])

    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('large_window_1b' + str(sel))
    print ('save:', 'large_window_1b' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/large_window_sweep.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut

#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True

def plots(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[0:1, 0], n[0:1, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name, zorder=5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4, zorder=5)

def plots_all(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name, zorder=0 )

#def plots(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, ls='-.', linewidth=5)

#def plots_d(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5 )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    #plt.figure(figsize=(6.5, 5.8))
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    xmin, xmax = -2, 150

    # MCP + Relax + bit + positive

    # Q = 200
    if sel == 'E':
        poly_10_cycle = [ [2, 13.682], [8, 13.92], [16, 9.983], 
                          [30, 12.624], [64, 14.039] ]
    else:
        poly_10_cycle = [ [2, 0.891],  [8, 0.884], [16, 0.94], 
                          [30, 0.902], [64, 0.874] ]

    # Q = 68
    if sel == 'E':
        mcp_per_cycle = [ [1, 13.38], [2, 11.657], [4, 10.395], [8, 9.666], [16, 9.185],
                          [32, 8.873], [64, 8.583], [128, 8.287], [256, 7.886] ]
                           
    else:
        mcp_per_cycle = [ [1, 0.8989], [2, 0.9212], [4, 0.9363], [8, 0.9442], [16, 0.9488],
                          [32, 0.9512], [64, 0.953], [128, 0.9543], [256, 0.9555] ]
    #mcp_per_cycle = cut(mcp_per_cycle, 1, 130)

    # Q = 70
    if sel == 'E':
        mcp_8_cycle = [ [8, 5.355], [16, 4.759], [32, 4.301], [64, 3.834], [128, 3.325], [256, 2.763] ]
    else:
        mcp_8_cycle = [ [8, .9829], [16, .9863], [32, .9885], [64, .9906], [128, .9926], [256, 0.9945] ]


    if sel == 'E':
        # 64 -> Q=82
        mcp_T_cycle = [ [1, 13.38], [2, 8.33], [4, 5.704], [8, 5.355], [16, 6.576], [32, 8.379], [64, 7.831] ]
    else:
        mcp_T_cycle = [ [1, .8989], [2, 0.9598], [4, 0.9808], [8, 0.9829], [16, 0.9738], [32, 0.957], [64, 0.9608] ]


    plots_all(poly_10_cycle, name=r'Simmani', c='brown', m='s')
    plots(mcp_per_cycle, name=r'APOLLO-PC''\n''-Ave', c='green', m='o', ls='-.')
    plots_all(mcp_T_cycle, name=r'APOLLO-MC$_T$', c='lightseagreen', m='o')
    #plots(mcp_10_cycle, name=r'APOLLO-MC$_{10}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')
    plots(mcp_8_cycle, name=r'APOLLO-MC$_{8}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')

    plt.xlabel('Size of Measurement Window (T)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=20)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    #plt.xscale('symlog')
    plt.xticks([1, 8, 16, 32, 64, 128], fontsize=20 )
    plt.yticks(fontsize=20 )

    ax = plt.gca()
    if sel == 'R':
        ax.set_yticks([0.92, 0.96, 1.00 ])
    else:
        ax.set_yticks([4, 8, 12])

    plt.legend(fontsize=20, ncol=2, columnspacing=0.6, labelspacing=0.5, 
               loc = 'upper right', borderaxespad=0.3, handlelength=2.3, 
               handletextpad = 0.4)
   # plt.legend(fontsize=19, ncol=1, columnspacing=1.0, labelspacing=0.6, 
   #            bbox_to_anchor=(1.0,-0.02), loc="lower left", borderaxespad=0.4,
   #            handlelength=2.5, borderpad=0.2)

    if sel == 'R':
        plt.ylim([0.892, 1.05])
        pass
    else:
        plt.ylim([2.6, 20])
        pass
    plt.xlim([xmin, xmax])

    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('large_window_sweep' + str(sel))
    print ('save:', 'large_window_sweep' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/penalty.py <==


import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
import numpy as np


from matplotlib import rcParams

rcParams.update({'figure.autolayout': True})

plt.figure(figsize=(5.8, 5.1))
x = np.arange(-4, 4, 0.1)
lambda_ = 3 

lasso = np.abs(x)
mcp = np.abs(x) - x**2 / 2/ lambda_
thres = lambda_
thres_v = lambda_ / 2 
mcp[np.abs(x) > thres] = thres_v

plt.plot(x, lasso, c='red', label='Lasso', linewidth=4)
plt.plot(x, mcp, c='green', label='MCP', linewidth=4)
plt.xlabel(r'Weight Value ($w$)', fontsize=22)
#plt.ylabel(r'Penalty ($\lambda=1$)', fontsize=22)
plt.ylabel(r'Penalty  $P\,(w)$', fontsize=22)

#plt.xticks(fontsize=20)
#plt.yticks(fontsize=21)
plt.legend(fontsize=22, loc='upper center',  borderaxespad=1)
plt.yticks([0, 1, 2, 3, 4], fontsize=21 )
plt.xticks([-4, -2, 0, 2, 4], fontsize=21 )
ax = plt.gca()

for axis in ['top','bottom','left','right']:
  ax.spines[axis].set_linewidth(3)

plt.savefig('penalty')
plt.close('all')
plt.clf()





==> micro_draft_plots/result/plot_wave.py <==

import numpy as np
import sys
from sklearn.metrics import r2_score
from plot_wave_helper import merror
from plot_wave_helper import time_curv_help
from plot_wave_helper import time_scatter
from plot_wave_helper import hist



def r5(n):
    return round(n, 4)

def R2(pred, y):
    return str(r5(r2_score(pred, y)))




#p_test = np.load('../preds_Oct29_imp/b0_lassoyaop_alpha300_shr3_pred_relax173_i160.npy')
#y_test = np.load('../preds_Oct29_imp/y_test.npy')
p_test = np.load('../preds_backNov/b0_lassoyaop_alpha300_shr3_pred_relax159_i400_ra100.npy')
y_test = np.load('../preds_Oct29_imp/y_test.npy')

p_test /= 10
y_test /= 10

print ('P', p_test.shape)
print ('L', y_test.shape)

print ('MAE_Test', merror(y_test, p_test), ';  r2 = ' + R2(y_test, p_test))

#time_curv_help(y_test, p_test, "Q=173")
#time_scatter(y_test, p_test, "Q=173")
time_curv_help(y_test, p_test, "Q=159")
time_scatter(y_test, p_test, "Q=159")

error = y_test-p_test
#hist(error, "E=173")
hist(error, "E=159")

#abs_error = np.abs(error)
#print (np.percentile(abs_error, 99))





==> micro_draft_plots/result/plot_wave_helper.py <==

import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
import numpy as np
from sklearn.metrics import r2_score
from scipy import stats
import os
import pickle
from matplotlib.ticker import MaxNLocator

def absum(n):
    return np.sum(np.abs(n))

def rr2old(l, p):
    r = stats.pearsonr(l, p)[0]
    r2 = r2_score(l, p)
    return round(r, 3), round(r2, 3)


def AVGE(y, p):
    rtn = np.sum(np.abs(y - p)) / np.sum(y)
    return round(rtn * 100, 3)

def NRMSE(y, p):
    rtn = (np.mean((y - p)**2) ** 0.5)  / np.sum(y) * len(y)
    return round(rtn * 100, 3)


def merror(l, p):
    #return round(100* absum(l - p)/ absum(l),2)
    return [AVGE(l, p), NRMSE(l, p)]


def measureAve(x, k):
    rtn = []
    for i in range(len(x)-k):
        rtn.append( np.mean(x[i: i+k]) )

    front = k // 2
    back = k - front
    rtn = [rtn[0]] * front + rtn
    rtn = rtn + [rtn[0]] * back
    return np.array(rtn)


def time_curv_help(lab, pred, modName='Model', accu=False):

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(18,5))

    x = range(len(lab))
    plt.plot(x, lab/1000, label='Label', alpha=0.8, c='salmon')
    plt.plot(x, pred/1000, alpha=0.8, c='green', label='APOLLO\'s Prediction')
    #plt.plot(x, lab/1000, label='Label', alpha=0.8, c='blue')
    #plt.plot(x, pred/1000, alpha=0.8, c='red', label='Prediction')

    if False:
        k = 50
        p_ave = measureAve(pred, k)
        l_ave = measureAve(lab, k)
        plt.plot(x, l_ave/1000, alpha=1, c='blue')
        plt.plot(x, p_ave/1000, alpha=1, c='red')

    if accu:
        r, r2 = rr2old (lab, pred)
        pe = ', MAE=' + str(merror(lab, pred)) + '%' + ', r=' + str(r) + ', r2=' + str(r2)
        plt.title(modName + pe)
    else:
        r = 0

    plt.xlim([min(x)-10, max(x)+10])
    plt.ylim([0, 47])

    plt.title('Prediction from the APOLLO Model with ' + modName, fontsize=24)
    #plt.xlabel('Timing Window Index (T = 1 cycle)', fontsize=20)
    plt.xlabel('Timing window index (unit: 1 clock cycle)', fontsize=21)
    plt.ylabel('Power (scaled)', fontsize=21)

    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    leg = plt.legend(loc='upper left', fontsize=20, ncol=2)

    for legobj in leg.legendHandles:
        legobj.set_linewidth(3.0)

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    fd = 'plots/'
    if not os.path.exists(fd):
        os.makedirs(fd)

    plt.savefig(fd + modName)
    plt.close('all')
    plt.clf()
    return r


def time_scatter(lab, pred, modName='Model', accu=False):
    plt.figure(figsize=(6.5, 5.8))

    if accu:
        r, r2 = rr2old (lab, pred)
        pe = ', MAE=' + str(merror(lab, pred)) + '%' + ', r=' + str(r) + ', r2=' + str(r2)
        plt.title(modName + pe )
        plt.scatter(lab/1000, pred/1000, label='Prediction')
    else:
        plt.scatter(lab/1000, pred/1000, alpha=0.1, s=15, label=modName )

    plt.plot(lab/1000, lab/1000, color='r', linewidth=2)
    plt.ylabel('Prediction Power', fontsize=20)
    plt.xlabel('Ground-Truth Power', fontsize=20)

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)
    ax.set_yticks([10, 20, 30, 40 ])
    ax.set_xticks([10, 20, 30, 40 ])

    plt.title('Prediction vs Label', fontsize=24)
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    #plt.legend(loc='upper left', fontsize=20)

    plt.savefig('plots/' + 's_' + modName)
    plt.close('all')


def hist(lab, name='Hist'):
    plt.figure(figsize=(6.5, 5.8))
    plt.hist(lab/1000, bins=20, label = 'Total=' + str(len(lab)) )
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.legend(loc='upper right', fontsize=20)

    plt.xlabel('Error in Power Estimation', fontsize=22)
    plt.title('Error Distribution', fontsize=24)

    per99 = np.percentile(np.abs(lab), 95)/1000
    plt.plot([per99, per99], [0, 2700], linewidth=2, ls='dashed', c='black')
    plt.plot([-per99, -per99], [0, 2700], linewidth=2, ls='dashed', c='black')

    plt.ylim([None, 3300])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)
    #ax.set_yticks([0, 1000, 2000, 3000 ])
    plt.yticks([0, 1000, 2000, 3000 ], ['0', '1K', '2K', '3K'])
    ax.set_xticks([-6, -3, 0, 3, 6])

    d = 'plots_hist/'
    if not os.path.exists (d):
        os.makedirs(d)
 
    plt.savefig(d + name)
    plt.close('all')



==> micro_draft_plots/result/result_area_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D 

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(6.5, 5.8))
    xmin, xmax = 3.5, 11.5

    if sel == 'E':
        # accuracy
        b339_a = [ [3, 6.77], [4, 6.23], [5, 6.06], [6, 5.99], [7, 5.96], [8, 5.96] ]
    else:
        b339_a = [ [3, 0.958], [4, 0.964], [5, 0.966], [6, 0.967], [7, 0.967], [8, 0.967] ]

    if sel == 'E':
        b159 = [ [4, 272.14], [5, 299.55], [6, 326.57], [7, 353.07], [8, 381.0], [9, 408.48], [10, 434.15] ]
        #b90  = [ [4, 163.45], [5, 183.63], [6, 199.48], [7, ], [8, 233.66], [9, ], [10, ]  ]
        #b200 = [ [7, 422.72], [8, 453.89] ]
        b90  = [ [4, 163.45], [5, 183.63], [6, 199.48], [7, 215.94], [8, 233.66], [9, 249.83], [10, 266.17] ]
        b200 = [ [4, 330], [5, 360], [6, 390], [7, 422.72], [8, 453.89], [9, 480], [10, 510] ]

    x = [90, 159, 200]
    y = [4, 5, 6, 7, 8, 9, 10]
    X, Y = np.meshgrid(x, y)
    Z = np.array([ [i[1] for i in b90], [i[1] for i in b159], [i[1] for i in b200] ]).T
    Z = Z/ 10

    #ax = plt.gca()
    ax = plt.gca(projection='3d')

    #ax.plot_surface(X, Y, Z, color='b')
    ax.plot_wireframe(X, Y, Z, color='r')
    #ax.plot_surface(X, Y, Z, color='b', cmap='winter')

    b159 = [[i[0], i[1]/10] for i in b159]
    #plots(b339, name='AutoPower 339 Features', c='red')
    #plots(b159, name='Apollo Q=159', c='green')


#    plt.ylabel('Num of bits', fontsize=20)
#    plt.xlabel('Num of signals (Q)', fontsize=20)

    plt.title('Area on Hardware (scaled unit)', fontsize=23)

    #plt.xscale('symlog')
    plt.xticks(fontsize=18 )
    plt.yticks(fontsize=18 )
    #ax.set_zticks([28, 32, 36, 40, 44 ])
    ax.tick_params(axis='z', labelsize=18)
#    ax.set_ylim(11.5, 5)

    #plt.legend(fontsize=20, ncol=1, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)

    #plt.ylim([0.89, 1.02])
    #plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('area' + str(sel))
    print ('save:', 'result_area' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
#signal('R', 'V')




==> micro_draft_plots/result/result_area_1b_a.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D 

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(6.5, 5.8))
    xmin, xmax = 3.5, 11.5

    if sel == 'E':
        # accuracy
        if False: # remove 5 bit
            b339_a = [ [5, 0.4429], [6, 0.26549], [7, 0.15607], [8, 0.10171], [9, 0.08241], [10, 0.07724], [11, 0.0755] ]
            b159_a = [ [5, 0.3124], [6, 0.1685], [7, 0.1208], [8, 0.0992], [9, 0.09357], [10, 0.09191], [11, 0.091467] ]
            b90_a =  [ [5, 0.21727], [6, 0.14272], [7, 0.11847], [8, 0.11199], [9, 0.11017], [10, 0.10979], [11, 0.1097], ]
        b339_a = [ [6, 0.26549], [7, 0.15607], [8, 0.10171], [9, 0.08241], [10, 0.07724], [11, 0.0755] ]
        b159_a = [ [6, 0.1685],  [7, 0.1208], [8, 0.0992], [9, 0.09357], [10, 0.09191], [11, 0.091467] ]
        b90_a =  [ [6, 0.14272], [7, 0.11847], [8, 0.11199], [9, 0.11017], [10, 0.10979], [11, 0.1097], ]


    x = [90, 159, 339]
    #y = [5, 6, 7, 8, 9, 10, 11]
    y = [6, 7, 8, 9, 10, 11]
    if False:
        y = y[::-1]
        b339_a = b339_a[::-1]
        b159_a = b159_a[::-1]
        b90_a = b90_a[::-1]

    X, Y = np.meshgrid(x, y)
    Z = np.array([ [i[1] for i in b90_a], [i[1] for i in b159_a], [i[1] for i in b339_a] ]).T
    Z = Z* 100

    #ax = plt.gca()
    ax = plt.gca(projection='3d')

    #ax.plot_surface(X, Y, Z, color='b')
    ax.plot_wireframe(X, Y, Z, color='b')
    #ax.plot_surface(X, Y, Z, color='b', cmap='winter')

#    plt.ylabel('Num of bits', fontsize=20)
#    plt.xlabel('Num of signals (Q)', fontsize=20)

    plt.title('NRMSE (%) Measured on HW', fontsize=23)

    #plt.xscale('symlog')
    plt.xticks(fontsize=18 )
    plt.yticks(fontsize=18 )
    ax.tick_params(axis='z', labelsize=18)
    #ax.set_zticklabels([10, 15, 20, 25])
    ax.set_zticks([10, 15, 20, 25])
    ax.set_yticks([11, 10, 9, 8, 7, 6])
    #ax.invert_yaxis()
    ax.set_ylim(11.5, 6)
    ax.set_xlim(90, 380)

    #plt.legend(fontsize=20, ncol=1, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)

    #plt.ylim([0.89, 1.02])
    #plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('area_a' + str(sel))
    print ('save:', 'result_area_a' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
#signal('R', 'V')




==> micro_draft_plots/result/result_area_1b_comb.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D 

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(9, 5.8))
    xmin, xmax = 3.5, 11.5

    if sel == 'E':
        b339_a = [ [6, 0.26549], [7, 0.15607], [8, 0.10171], [9, 0.08241], [10, 0.07724], 
                   [11, 0.0755], [12, 0.07492], [13, 0.07468] ]

        b305_a = [ [6, 0.2305], [7, 0.1376], [8, 0.09168], [9, 0.0786], [10, 0.0760], 
                   [11, 0.07568], [12, 0.07576], [13, 0.07587] ]

        b259_a = [ [6, 0.2271], [7, 0.129], [8, 0.091], [9, 0.0813], [10, 0.0797], 
                   [11, 0.0795], [12, 0.0797], [13, 0.07984] ]
        # 3 bits
        b207_a = [ [6, 0.19037], [7, 0.1202], [8, 0.094428], [9, 0.086198], [10, 0.08445], 
                   [11, 0.0840], [12, 0.0839], [13, 0.08386] ]
        # 3 bits
        b159_a = [ [6, 0.1685],  [7, 0.1208], [8, 0.0992], [9, 0.09357], [10, 0.09191], 
                   [11, 0.091467], [12, 0.09135], [13, 0.09133] ]
        # 3 bits
        b90_a =  [ [6, 0.14272], [7, 0.11847], [8, 0.11199], [9, 0.11017], [10, 0.10979], 
                   [11, 0.1097], [12, 0.10966], [13, 0.10966] ]
        # 3 bits

    # previous Q < 250 version

    b90  = [ [6, 562], [7, 732], [8, 835], [9, 990], [10, 1123.], 
             [11, 1310.], [12, 1449], [13, 1578] ]

    b159 = [ [6, 978], [7, 1288], [8, 1472], [9, 1740], [10, 1893], 
             [11, 2293], [12, 2565], [13, 2782] ]

    b207 = [ [6, 1270], [7, 1665], [8, 1914], [9, 2245], [10, 2460], 
             [11, 2954.], [12, 3305.], [13, 3606.] ]

    b259 = [ [6, 1605.], [7, 2104.], [8, 2407.], [9, 2840], [10, 3101.], 
             [11, 3734.], [12, 4152.], [13, 4547.] ]

    b305 = [ [6, 1886], [7, 2467], [8, 2834], [9, 3347], [10, 3635],
             [11, 4399], [12, 4874], [13, 5303] ]

    b339 = [ [6, 2095.], [7, 2740.], [8, 3154.], [9, 3701.], [10, 4041.], 
             [11,4869.], [12, 5408], [13, 5883.] ]

    colors = np.array([ [i[1] for i in b90], [i[1] for i in b159],  [i[1] for i in b207],
                        [i[1] for i in b259], [i[1] for i in b305], [i[1] for i in b339], ]).T
    #colors /= 100
    colors /= (1044321/100)
    norm = matplotlib.colors.Normalize(vmin=colors.min(), vmax=colors.max() *0.8)
    from matplotlib import cm

    x = [90, 159, 207, 259, 305, 339]
    y = [6, 7, 8, 9, 10, 11, 12, 13]

    X, Y = np.meshgrid(x, y)
    Z = np.array([ [i[1] for i in b90_a], [i[1] for i in b159_a], [i[1] for i in b207_a],
                   [i[1] for i in b259_a], [i[1] for i in b305_a], [i[1] for i in b339_a], ]).T
    Z = Z* 100

    print ('colors', colors.shape)
    print ('Z', Z.shape)

    ax = plt.gca(projection='3d')

    #ax.plot_surface(X, Y, Z, color='b')
    #ax.plot_wireframe(X, Y, Z, color='b')
    print ('norm color', norm(colors).shape)
    print ('norm color', norm(colors))
    #ax.plot_wireframe(X, Y, Z, facecolors=norm(colors) )
    #ax.plot_wireframe(X, Y, Z, facecolors=plt.cm.jet( norm(colors).reshape(-1) ))

    #ax.plot_surface(X, Y, Z, facecolors=plt.cm.jet( norm(colors))  )
    ax.plot_surface(X, Y, Z, facecolors=plt.cm.jet( norm(colors)), rstride=1, cstride=1  )

    m = cm.ScalarMappable(cmap=plt.cm.jet, norm=norm)
    m.set_array([])
    #cbar = plt.colorbar(m, ticks=[10, 20, 30, 40, 50])
    cbar = plt.colorbar(m, ticks=[0.1, 0.2, 0.30, 0.4, 0.5])
    #cbar = plt.colorbar(m)
    cbar.ax.tick_params(labelsize=14)
    cbar.set_label('Gate Area of OPM (%)', rotation=270, fontsize=16, labelpad=30)


    #plt.ylabel('Num of bits', fontsize=20)
    #plt.xlabel('Num of signals (Q)', fontsize=20)

    #plt.title('NRMSE (%) Measured on HW', fontsize=23)

    #plt.xscale('symlog')
    plt.xticks(fontsize=18 )
    plt.yticks(fontsize=18 )
    ax.tick_params(axis='z', labelsize=18)
    #ax.set_zticklabels([10, 15, 20, 25])
    ax.set_zticks([5, 10, 15, 20, 25])
    ax.set_yticks([13, 11, 9, 8, 7, 6])
    #ax.invert_yaxis()
    ax.set_ylim(13.5, 5.5)
    ax.set_xlim(90, 380)

    #plt.legend(fontsize=20, ncol=1, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)

    #plt.ylim([0.89, 1.02])
    #plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('area_comb' + str(sel))
    print ('save:', 'result_area_comb' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
#signal('R', 'V')




==> micro_draft_plots/result/result_hori_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m, s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5 )
    #plt.scatter(n[:, 0], n[:, 1], label=name, c=c, marker=m, s=s )
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5, 
             marker=m, markersize=s, label=name )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))

    xmin, xmax = 85, 1700

    # MCP + Relax + bit + positive
    if sel == 'E':
        #mcp_bp = [ [90, 10.97], [158, 9.131], [338, 7.583], [808, 7.201], [1823, 7.035] ]
        mcp_bp =  [ [90, 11.38], [158, 9.212], [338, 7.583], [808, 7.397],
                    [1822, 7.14] ]
    else:
        #mcp_bp = [ [90, 0.932], [158, 0.9529], [338, 0.9675], [808, 0.9707], [1823, 0.972] ]
        mcp_bp =  [ [90, 0.927], [158, 0.9521], [338, 0.9675], [808, 0.969],
                    [1822, 0.971] ]
    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 4, xmax - 120)


    lmargin, rmargin = -50, -100
    if sel == 'E':
        cnn = [ [xmin+lmargin, 7.387], [xmax+rmargin, 7.387] ]
    else:
        cnn = [ [xmin+lmargin, 0.986], [xmax+rmargin, 0.986] ]

    if sel == 'E':
        mlp = [ [xmin+lmargin, 11.46], [xmax+rmargin, 11.46] ] 
    else:
        mlp = [ [xmin+lmargin, 0.926], [xmax+rmargin, 0.926] ]


    ############################################################################
    # LassoRelax alpha = 10
    if sel == 'E':
        pca_1000 = [ [xmin+lmargin, 9.22], [xmax+rmargin, 9.22] ] 
    else:
        pca_1000 = [ [xmin+lmargin, 0.952], [xmax+rmargin, 0.952] ]

    ax = plt.gca()


    plots(cnn, name='PRIMAL-CNN', c='gold', m='v', ls='--', s=15)
    plots(mlp, name='PRIMAL-MLP', c='violet', m='<', ls='--', s=15)
    plots(pca_1000, name='PRIMAL-PCA', c='orange', m='^', ls='--', s=15)
    plots(mcp_bp, name='APOLLO-PC', c='green', m='o')


    plt.xlabel('The number of power proxies (Q)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22 )
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500, 1000], ['100', '200', '500', '1K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    if sel == 'R':
        ax.set_yticks([0.92, 0.96, 1.00 ])
    else:
        ax.set_yticks([8, 10, 12])

    #plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)
    plt.legend(fontsize=21, ncol=2, columnspacing=0.6, labelspacing=0.3, borderaxespad=0.2, 
               handletextpad = 0.4)

    if sel == 'R':
        plt.ylim([0.90, 1.02])
        pass
    else:
        plt.ylim([6.7, 14.5])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_hori_1b' + str(sel))
    print ('save:', 'result_hori_1b' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/result_lasso_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))

#    plt.figure(figsize=(6.5, 5.8))
    #xmin, xmax = 85, 570
    xmin, xmax = 85, 800 
#    xmin, xmax = 85, 1100 

    # MCP + Relax + bit + positive
    if sel == 'E':
       ## mcp_bp = [ [90, 9.08],   [159, 7.28],  [339, 5.95], [526, 5.67] ]
       # alpha     [90, >= 100]   [158, 100]    [338, 1]       
        #mcp_bp = [ [90, 10.97], [158, 9.131], [338, 7.583], [808, 7.201], [1822, 7.037] ]

        mcp_bp =  [ [90, 11.38], [158, 9.212], [338, 7.583], [808, 7.397],
                    [1829, 7.14] ]
    else:
       ## mcp_bp = [ [90, 0.9269], [159, 0.9521], [339, 0.9675], [526, 0.970] ]
    #    mcp_bp = [ [90, 0.932], [158, 0.9529], [338, 0.9675], [808, 0.9707], [1822, 0.972] ]

        mcp_bp =  [ [90, 0.927], [158, 0.9521], [338, 0.9675], [808, 0.969],
                    [1829, 0.971] ]

    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 4, xmax -50)


    # MCP
    if sel == 'E':
        ## lasso_fTa_0 = [ [90, 13.13], [159, 8.75], [339, 6.63], [527, 6.19] ]
        lasso_fTa_0 = [ [90, 16.05], [159, 10.97], [339, 8.298], [815, 7.748],
                        [1861, 7.712] ]
    else:
        ## lasso_fTa_0 = [ [90, 0.8545], [159, 0.932], [339, 0.9611], [527, 0.9658] ]
        lasso_fTa_0 = [ [90, 0.8545], [159, 0.932], [339, 0.9611], [815, 0.966], 
                        [1861, 0.9664] ]
    lasso_fTa = cut(lasso_fTa_0, xmin + 4, xmax -50)

    # 400 epoches
    # b0.yaop.alpha50_shr3_rlx400
    # b0.yaop.alpha100_shr3_rlx400_3
    # b0.yaop.alpha300_shr3_rlx400_3
    # b0.yaop.alpha700_shr3_rlx400_3
    print ('lasso_fTa', lasso_fTa)

    ############################################################################
    # Lasso
    if sel == 'E':
        lasso_Ta_0 = [ [180, 20.151], [290, 14.964], [629, 11.14], [986, 8.116] ]
    else:
        lasso_Ta_0 = [ [180, 0.771], [290, 0.874], [629, 0.93], [986, 0.963] ]
    lasso_Ta = cut(lasso_Ta_0, 250 , xmax - 40)


    ############################################################################
    # LassoRelax alpha = 10
    if sel == 'E':
        lasso_rTa_0 = [ [106, 17.142], [137, 14.072], [180, 12.572], [290, 10.415], [629, 8.71], [986, 7.427] ]
    else:
        lasso_rTa_0 = [ [106, 0.834], [137, 0.888], [180, 0.911], [290, 0.939], [629, 0.957], [986, 0.969] ]
    #lasso_rTa = lasso_rTa_0
    if sel == 'R':
        lasso_rTa = cut(lasso_rTa_0, 100, xmax - 40)
    else:
        lasso_rTa = cut(lasso_rTa_0, 100, xmax - 40)

    ax = plt.gca()


    plots(lasso_Ta, name='Lasso', c='red', m='*', s=18)
    plots(lasso_fTa, name='MCP', c='blue', m='P', s=15)
    #plots(lasso_rTa, name='Lasso_Relax', c='orange', m='s')
    #plots(lasso_rTa, name='Lasso-Relax', c='darkturquoise', m='s')
    plots(lasso_rTa, name='Lasso-Relax', c='olive', m='s')
    plots(mcp_bp, name='APOLLO', c='green', m='o')


    plt.xlabel('The Number of Power Proxies (Q)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500, 1000], ['100', '200', '500', '1K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    #ax.set_xscale("symlog")
#    ax.set_xticks([100, 200, 300, 500, 1000])
    if sel == 'R':
        ax.set_yticks([0.85, 0.90, 0.95, 1.0])
        pass
    else:
        ax.set_yticks([6, 8, 10, 12, 14, 16])

    #ax.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
    plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)

    if sel == 'R':
        plt.ylim([0.82, 1.03])
        pass
    else:
        plt.ylim([6.5, 21])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_lasso_1b' + str(sel))
    print ('save:', 'result_lasso_1b' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/result_pre_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    #xmin, xmax = 80, 8000
    xmin, xmax = 80, 1700

    # MCP + Relax + bit + positive
    if sel == 'E':
        #mcp_bp =  [ [90, 10.97], [158, 9.131], [338, 7.583], [808, 7.201],
        #            [1822, 7.037] ]
        mcp_bp =  [ [90, 11.38], [158, 9.212], [338, 7.583], [808, 7.397],
                    [1822, 7.14] ]
    else:
        #mcp_bp =  [ [90, 0.932], [158, 0.9529], [338, 0.9675], [808, 0.9707],
        #            [1822, 0.972] ]
        mcp_bp =  [ [90, 0.927], [158, 0.9521], [338, 0.9675], [808, 0.969],
                    [1822, 0.971] ]
    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 10, xmax - 200)


    # Lasso
    if sel == 'E':
        lasso_Ta_0 = [ [180, 20.151], [290, 14.964], [629, 11.14], [986, 8.116], 
                       [2066, 7.149] ]
                       #[5921, 7.863] ]
    else:
        lasso_Ta_0 = [ [180, 0.771], [290, 0.874], [629, 0.93], [986, 0.963], 
                       [2066, 0.971] ]
                       #[5921, 0.965] ]
    lasso_Ta = cut(lasso_Ta_0, 250 , xmax - 200)

    # kmeans
    if sel == 'E':
        kmeansT_0 = [ [149, 18.113], [290, 15.284], [493, 12.927], [997, 11.565], [2982, 8.913], [5983, 9.379] ]
    else:
        kmeansT_0 = [ [149, 0.815], [290, 0.868], [493, 0.906], [997, 0.924], [2982, 0.955], [5983, 0.95] ]
    kmeansT = cut(kmeansT_0, 220, xmax-200)
        # uses ridge 100

    # kmeans_poly
    if sel == 'E':
        poly_0 = [ [300, 17.385], [600, 14.23], [800, 16.2] ]
        point = [600, 14.23]
    else:
        poly_0 = [ [300, 0.829], [600, 0.885], [800, 0.852] ]
        point = [600, 0.885]
    poly = cut(poly_0, 350, xmax-200)

    ax = plt.gca()

    plots(lasso_Ta, name='Lasso', c='red', m='*', s=18)
    plots(kmeansT, name='K-means', c='black', m='d')
    plots(poly, name='Simmani', c='brown', m='s')
    plots(mcp_bp, name='APOLLO-PC', c='green', m='o')
    #plots(selection, name='Corr', c='dimgrey')
    #plt.scatter(point[0], point[1], marker='v', c='brown', s=70) 


    plt.xlabel('The number of power proxies (Q)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500, 1000, 7000], labels=['100', '200', '500', '1K', '7K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    if sel == 'R':
        plt.yticks([0.85, 0.90, 0.95, 1.0], fontsize=20 )
    else:
        plt.yticks([6, 8, 10, 12, 14, 16], fontsize=20 )

    plt.legend(fontsize=22, ncol=2, columnspacing=0.7, labelspacing=0.3, borderaxespad=0.3,
               handlelength=1.5, handletextpad=0.4)

    if sel == 'R':
        plt.ylim([0.83, 1.03])
        pass
    else:
        plt.ylim([6.5, 21.5])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_pre_1b' + str(sel))
    print ('save:', 'result_pre_1b' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/result_pre_1b_dem.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    #xmin, xmax = 60, 5000
    #xmin, xmax = 60, 2200
    #xmin, xmax = 60, 1800
    xmin, xmax = 80, 1500

    # MCP + Relax + bit + positive
    if sel == 'E':
        #mcp_bp =  [ [67, 10.092], [131, 8.73], [326, 7.919], [829, 7.635], [2138, 7.494] ]
        #mcp_bp = [ [71, 10.555], [137, 9.07], [328, 6.504], [831, 7.426], 
        #           [1577, 7.356], [2134, 7.177] ]
        mcp_bp = [ [71, 10.555], [137, 9.07], [328, 8], [831, 7.426], 
                   [1577, 7.356], [2134, 7.177] ]
    else:
        #mcp_bp =  [ [67, 0.892], [131, 0.9188], [326, 0.933], [829, 0.9379], [2138, 0.940] ]
        #mcp_bp =  [ [71, 0.8813], [131, 0.9123], [326, 0.955], [829, 0.9412], 
        #            [1577, 0.9423],  [2138, 0.9451] ]
        mcp_bp =  [ [71, 0.8813], [131, 0.9123], [326, 0.93], [829, 0.9412], 
                    [1577, 0.9423],  [2138, 0.9451] ]
    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 10, xmax - 200)


    # Lasso
    if sel == 'E':
        lasso_Ta_0 = [ [188, 17.84], [423, 12.472], [565, 10.31], [923, 8.898], [1485, 8.02],
                       [2122, 7.081] ]
    else:
        lasso_Ta_0 = [ [188, 0.661], [423, 0.834], [565, 0.887], [923, 0.916], [1485, 0.931],
                       [2122, 0.947] ]
    if sel == 'E':
        lasso_Ta = cut(lasso_Ta_0, 250, xmax - 200)
    else:
        lasso_Ta = cut(lasso_Ta_0, 340, xmax - 200)

    # kmeans
    if sel == 'E':
        #kmeansT_0 = [ [300, 12.847], [689, 9.34], [1488, 8.718], [2960, 7.319], 
        #              [8976, 6.76] ]
                      #[5896, 6.644] ]
        kmeansT_0 = [ [80, 14.801], [150, 13.958], [300, 12.847], [689, 9.34], [1488, 8.718], [8976, 6.76] ]
    else:
        #kmeansT_0 = [ [300, 0.824], [689, 0.907], [1488, 0.919], [2960, 0.943],
        #              [8976, 0.951] ]
                      #[5896, 0.953] ]
        kmeansT_0 = [ [80, 0.767], [150, 0.792], [300, 0.824], [689, 0.907], [1488, 0.919], [8976, 0.951] ]
    if sel == 'E':
        kmeansT = cut(kmeansT_0, xmin+10, xmax-200)
    else:
        kmeansT = cut(kmeansT_0, xmin+10, xmax-200)
        # uses ridge 100

    if sel == 'E':
        cnn = [ [xmin-50, 7.166], [xmax-100, 7.166] ]
    else:
        cnn = [ [xmin-50, 0.977], [xmax-100, 0.977] ]

    if sel == 'E':
        pca_1000 = [ [xmin, 7.135], [xmax, 7.135] ]
    else:
        pca_1000 = [ [xmin, 0.946], [xmax, 0.946] ]

    # kmeans_poly
    if sel == 'E':
        poly_0 = [ [] ]
    else:
        poly_0 = [ [] ]
    #poly = cut(poly_0, 1050, xmax-40)

    if sel == 'E':
        selection = [ ]
    else:
        selection = [ ]
    #selection = cut(selection, 3300, xmax-40)

    ax = plt.gca()

    plots(kmeansT, name='K-means', c='black', m='d')
    plots(lasso_Ta, name='Lasso', c='red', m='*', s=18)
    plots(cnn, name='PRIMAL-CNN', c='gold', m='v', ls='--', s=15)
    plots(mcp_bp, name='APOLLO-PC', c='green', m='o')

    #plots(poly, name='KMeans+Poly', c='brown')
    #plots(selection, name='Unit', c='brown')
    #plots_d(pca_1000, name='PCA_1000', c='tomato')


    plt.xlabel('The number of power proxies (Q)', fontsize=20)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 500, 1000, 2000], labels=['100', '500', '1K', '2K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    if sel == 'R':
        plt.yticks([0.80, 0.85, 0.90, 0.95, 1.0], fontsize=20 )
    else:
        plt.yticks([6, 8, 10, 12, 14], fontsize=20 )

    #plt.legend(fontsize=19, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)
    plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3,
               handlelength=1.5, handletextpad=0.4)

    if sel == 'R':
        plt.ylim([0.76, 1.07])
        pass
    else:
        plt.ylim([6, 20])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_pre_1b_dem' + str(sel))
    print ('save:', 'result_pre_1b_dem' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result/time.py <==


import numpy as np
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt


from matplotlib import rcParams

rcParams.update({'figure.autolayout': True})
plt.figure(figsize=(6.24, 7.3))
 
          #100,       1000,      100,000

x1       = [100, 1000, 1000*10, 1000*100]
linear   = [30 , 5*60, 40*60,   5*60*60 ]

#x2       = [100, 200, 500, 1000, 1500]
#PCA      = [30*60*60, 52*60*60, 117*60*60, 178*60*60, 255*60*60]

#x2       = [-100, 1000*100*1.4]
#PCA      = [178*60*60, 178*60*60]
x2       = [-100, 1000*100*1.4]
CNN_flop = [10** 9 / 15330 * 40/15 *(2), 10** 9 / 15330 * 40/15 *(2)] # 1/ 15 signals

x3       = [-100, 1000*100*1.4]
#CNN      = [10** 9 / 15330 * 40, 10** 9 / 15330 * 40]
       # 40 sec for testing 15330 cycles, but with only 164728 signals
       # (*2) to estimate 660k input signals
CNN      = [10** 9 / 15330 * 40 *(2), 10** 9 / 15330 * 40 *(2)]

x4       = [100, 1000, 1000*10 ]
poly     = [30**2 , (5*60)**2, (40*60)**2  ]

plt.plot(x1, linear, label=r'APOLLO', linewidth=3.5, c='green', 
             marker='o', markersize=13)
#plt.plot(x4, poly  , label=r'Simmani', linewidth=3.5, c='brown', 
plt.plot(x4, poly  , label=r'Simmani', linewidth=3.5, c='black', 
             marker='s', markersize=13)
#plt.plot(x2, CNN_flop, label=r'REG-CNN', linewidth=3.5, c='violet',
plt.plot(x2, CNN_flop, label=r'PRIMAL$-$', linewidth=3.5, c='violet',
             marker='^', markersize=13, ls='--')
#plt.plot(x3, CNN, label=r'PRIMAL-CNN', linewidth=3.5, c='gold',
plt.plot(x3, CNN, label=r'PRIMAL+', linewidth=3.5, c='gold',
             marker='v', markersize=13, ls='--')
plt.legend(ncol = 2, loc='lower right', fontsize=21, columnspacing=0.7, labelspacing=0.2, 
           borderaxespad=0.2, handlelength=1.4, handletextpad=0.3)
plt.yscale('symlog')
plt.xscale('symlog')
plt.title('Inference Time (1 Billion Cycles)', fontsize=22, pad=20)
#plt.title('Inference Time', fontsize=23)

plt.xlabel(r'The Number of Power Proxies (Q)', fontsize=21, labelpad=10)
#plt.ylabel(r'Inference Time', fontsize=22, )
plt.yticks([10, 60, 60*60, 24*60*60, 7*24*60*60, 4*7*24*60*60, 12*4*7*24*60*60 ], 
           ['10 sec', '1 min', '1 hr', '1 day', '1 week', '1 month', '1 year'], fontsize=19)
plt.ylim(0.1, (40*60)**2 *3*5)
plt.xlim(70, 1000*100*1.7)
plt.xticks(fontsize=20)

ax = plt.gca()
for axis in ['top','bottom','left','right']:
  ax.spines[axis].set_linewidth(2.5)
ax.set_facecolor('white')
#ax.set_title('Title', pad=20, fontsize=22)

plt.savefig('time', dpi = 400)




==> micro_draft_plots/result/vif.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def cut_remove(p, xmin, xmax):
    p = np.array(p)
    p = p[p[:,1].argsort()]

    mini, maxi = None, None

    rtn = []
    for idx, ip in enumerate(p):
        if ip[0] < xmin:
            mini = idx
        if ip[0] < xmax:
            maxi = idx
        if ip[0] >= xmin and ip[0] <= xmax:
            rtn.append(ip) 

    if mini is None:
        print ('no need to cut min', mini )
    else:
        ymin = (p[mini+1, 1] - p[mini, 1]) / (p[mini+1, 0] - p[mini, 0]) * (xmin - p[mini, 0]) + p[mini, 1]
        rtn = [[xmin, ymin]] + rtn
    
    if maxi == len(p) - 1:
        print ('no need to cut max', maxi)
    else:
        ymax = (p[maxi+1, 1] - p[maxi, 1]) / (p[maxi+1, 0] - p[maxi, 0]) * (xmax - p[maxi, 0]) + p[maxi, 1]
        rtn = rtn + [[xmax, ymax]]

    print (np.array(rtn))
    return np.array(rtn)


def convert(n, sel):
    rtn = np.array(n)
    print ('rtn', rtn.shape)
    if sel == 2:
        rtn[:, 1] = rtn[:, 1] * rtn[:, 0] / 1000

    xmin, xmax = 92, 710
    return cut(rtn, xmin, xmax)
    #return rtn


def signal(sel):
    xmin, xmax = 100-15, 700 + 80
    #plt.figure(figsize=(7, 6))
    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(6.7, 5.6))

    #lassos   = [ [90, 14], [153, 13.65], [199, 12.84], [291, 12.58], [439, 13.25], [629, 14.37]  ]
    lassos   = [ [90, 14], [199, 12.84], [291, 12.58], [439, 13.25], [629, 14.37]  ]
    #mcp_rlx  = [ [159, 1.935], [339, 2.29], [527, 2.47] ]
    mcp_rlx  = [ [90, 1.80], [159, 1.918], [339, 2.23], [527, 2.47], [815, 2.59] ]
    kmeans   = [ [100, 1.52], [149, 1.31], [290, 1.97], [493, 5.58], [700, 6.06] ]

    plots(convert(lassos, sel), name='Lasso', c='red', m='*', s=18)
    plots(convert(kmeans, sel), name='Simmani', c='black', m='d')
    plots(convert(mcp_rlx, sel), name='APOLLO', c='green', m='o')

    plt.xlabel('The Number of Power Proxies (Q)', fontsize=22)
    plt.ylabel('Variance Inflation Factor', fontsize=22)

    plt.yscale('symlog')
    plt.xscale('symlog')
    plt.yticks([1, 2, 10, 20], ['1', '2', '10', '20'], fontsize=20 )
    plt.xticks([100, 200, 500], ['100', '200', '500'],  fontsize=20 )

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3,
               loc='upper right')
    plt.xlim([xmin, xmax])
    plt.ylim([0.9, 70])

    plt.savefig('Vif' + str(sel))
    plt.close('all')

signal(0)




==> micro_draft_plots/result/weight_plot_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def cut_remove(p, xmin, xmax):
    p = np.array(p)
    p = p[p[:,1].argsort()]

    mini, maxi = None, None

    rtn = []
    for idx, ip in enumerate(p):
        if ip[0] < xmin:
            mini = idx
        if ip[0] < xmax:
            maxi = idx
        if ip[0] >= xmin and ip[0] <= xmax:
            rtn.append(ip) 

    if mini is None:
        print ('no need to cut min', mini )
    else:
        ymin = (p[mini+1, 1] - p[mini, 1]) / (p[mini+1, 0] - p[mini, 0]) * (xmin - p[mini, 0]) + p[mini, 1]
        rtn = [[xmin, ymin]] + rtn
    
    if maxi == len(p) - 1:
        print ('no need to cut max', maxi)
    else:
        ymax = (p[maxi+1, 1] - p[maxi, 1]) / (p[maxi+1, 0] - p[maxi, 0]) * (xmax - p[maxi, 0]) + p[maxi, 1]
        rtn = rtn + [[xmax, ymax]]

    print (np.array(rtn))
    return np.array(rtn)


def convert(n, sel):
    rtn = np.array(n)
    rtn = rtn.astype(float)
    print ('rtn', rtn.shape)
    if sel == 2:
        rtn[:, 1] = rtn[:, 1] * rtn[:, 0] / 1000 / 100

    print ('rtn detail', rtn)
    xmin, xmax = 90, 750
    return cut(rtn, xmin, xmax)
    #return rtn


def signal(sel):
    xmin, xmax = 100 - 20, 800 + 30
    #plt.figure(figsize=(7, 6))
    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    plt.figure(figsize=(6.7, 5.6))

    lassos     = [ [85, 1764], [117, 1534], [199, 1165], [291, 902], [439, 666], [765, 474]  ]
    lassos_rlx = [ [85, 2988], [117, 2292], [199, 1593], [291, 1278], [439, 974], [765, 682] ]
    mcp        = [ [90, 3430], [159, 2387], [339, 1556], [526, 1189], [815, 860] ]
    mcp_rlx    = [ [90, 3944], [159, 2594], [339, 1608], [526, 1207], [815, 889] ]
    #mcp_rlx    = [ [90, 4616], [159, 2967], [339, 1803], [526, 1275], [815, 975] ]

    plots(convert(lassos, sel), name='Lasso', c='red',  m='*', s=18)
    plots(convert(mcp, sel), name='MCP', c='blue', m='P', s=15)
    #plots(convert(lassos_rlx, sel), name='Lasso-Relax', c='darkturquoise', m='s')
    plots(convert(lassos_rlx, sel), name='Lasso-Relax', c='olive', m='s')
    plots(convert(mcp_rlx, sel), name='APOLLO', c='green', m='o')

    #plt.xlabel('The number of selected signals', fontsize=18, weight = 'bold')
    plt.xlabel('The Number of Power Proxies (Q)', fontsize=22)
    plt.ylabel('Sum of Absoluted Weights', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500], ['100', '200', '500'], fontsize=20 )
    plt.yticks([2, 4, 6, 8], ['2', '4', '6', '8'],  fontsize=20 )

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

#    ax.set_xticks([100, 300, 500])
    #ax.set_yticks([2, 4, 6])
    #ax.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
    #plt.legend(ncol=2, loc='upper left', prop=dict(weight='bold', size=16) )
    plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)

    plt.ylim([None, 9])
    plt.xlim([xmin, xmax])


    plt.savefig('Weigths' + str(sel))
    plt.close('all')

#signal(1)
signal(2)




==> micro_draft_plots/result_combine/cut.py <==

import numpy as np

def cut(p, xmin, xmax):
    p = np.array(p)
    #p = p[p[:,1].argsort()]
    p = p[p[:,0].argsort()]
    print ('cut xmin, xmax', xmin, xmax )
    print (p)

    mini, maxi = None, None

    rtn = []
    for idx, ip in enumerate(p):
        if ip[0] < xmin:
            mini = idx
        if ip[0] < xmax:
            maxi = idx
        if ip[0] >= xmin and ip[0] <= xmax:
            rtn.append(ip)

    print ('cut min, max', mini, maxi )

    if mini is None:
        print ('no need to cut min', mini )
    else:
        ymin = (p[mini+1, 1] - p[mini, 1]) / (p[mini+1, 0] - p[mini, 0]) * (xmin - p[mini, 0]) + p[mini, 1]
        rtn = [[xmin, ymin]] + rtn

    if maxi == len(p) - 1:
        print ('no need to cut max', maxi)
    else:
        ymax = (p[maxi+1, 1] - p[maxi, 1]) / (p[maxi+1, 0] - p[maxi, 0]) * (xmax - p[maxi, 0]) + p[maxi, 1]
        rtn = rtn + [[xmax, ymax]]

    print (np.array(rtn))
    return np.array(rtn)




==> micro_draft_plots/result_combine/large_window_sweep.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut

#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True

def plots(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[0:1, 0], n[0:1, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name, zorder=5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4, zorder=5)

def plots_all(n, name, c, m='o', s=15, ls='-'):
    n = np.array(n)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=4,
             marker=m, markersize=s, label=name, zorder=0 )

#def plots(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, ls='-.', linewidth=5)

#def plots_d(n, name, c):
#    n = np.array(n)
#    plt.scatter(n[0, 0], n[0, 1], c=c, s=300, marker='X')
#    plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5 )

def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    #plt.figure(figsize=(6.5, 5.8))
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    xmin, xmax = -2, 80

    # MCP + Relax + bit + positive

    # Q = 200
    if sel == 'E':
        #poly_10_cycle = [ [2, 13.682], [8, 13.92], [16, 9.983], 
        #                  [30, 12.624], [64, 14.039] ]
        poly_10_cycle = [ [4, 14.143], [8, 13.92], [16, 9.983], 
                          [30, 12.624], [64, 14.039] ]
    else:
        #poly_10_cycle = [ [2, 0.891],  [8, 0.884], [16, 0.94], 
        #                  [30, 0.902], [64, 0.874] ]
        poly_10_cycle = [ [4, 0.882],  [8, 0.884], [16, 0.94], 
                          [30, 0.902], [64, 0.874] ]

    # Q = 68
#    if sel == 'E':
#        mcp_per_cycle = [ [1, 13.38], [2, 11.657], [4, 10.395], [8, 9.666], [16, 9.185],
#                          [32, 8.873], [64, 8.583], [128, 8.287], [256, 7.886] ]
                           
#    else:
#        mcp_per_cycle = [ [1, 0.8989], [2, 0.9212], [4, 0.9363], [8, 0.9442], [16, 0.9488],
#                          [32, 0.9512], [64, 0.953], [128, 0.9543], [256, 0.9555] ]
    #mcp_per_cycle = cut(mcp_per_cycle, 1, 130)
    if sel == 'E':
        mcp_per_cycle = [ [1, 10.966], [3, 7.9], [5, 7.057], [10, 6.254], [30, 5.482],
                           [50, 5.215], [100, 4.861], [150, 4.663] ]
    else:
        mcp_per_cycle = [ [1, .932], [3, .963], [5, .971], [10, .977], [30, .981],
                           [50, .983], [100, .985], [150, .985] ]


    # Q = 70
    if sel == 'E':
        mcp_8_cycle = [ [8, 5.355], [16, 4.759], [32, 4.301], [64, 3.834], [128, 3.325], [256, 2.763] ]
    else:
        mcp_8_cycle = [ [8, .9829], [16, .9863], [32, .9885], [64, .9906], [128, .9926], [256, 0.9945] ]


    if sel == 'E':
        # 64 -> Q=82
        mcp_T_cycle = [ [1, 13.38], [2, 8.33], [4, 5.704], [8, 5.355], [16, 6.576], [32, 8.379], [64, 7.831] ]
    else:
        mcp_T_cycle = [ [1, .8989], [2, 0.9598], [4, 0.9808], [8, 0.9829], [16, 0.9738], [32, 0.957], [64, 0.9608] ]


    plots_all(poly_10_cycle, name=r'Simmani $(Q=200)$', c='black', m='s')
    plots(mcp_per_cycle, name=r'APOLLO-Ave $(Q=90)$', c='green', m='o', ls='-.')
#    plots_all(mcp_T_cycle, name=r'APOLLO-MC$_T$', c='lightseagreen', m='o')
    #plots(mcp_10_cycle, name=r'APOLLO-MC$_{10}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')
#    plots(mcp_8_cycle, name=r'APOLLO-MC$_{8}$''\n''-Ave', c='lightseagreen', m='o', ls='-.')

    plt.xlabel('Size of Measurement Window (T)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=20)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    #plt.xscale('symlog')
    plt.xticks([1, 8, 16, 32, 64, 128], fontsize=20 )
    plt.yticks(fontsize=20 )

    ax = plt.gca()
    if sel == 'R':
        ax.set_yticks([0.88, 0.92, 0.96, 1.00 ])
    else:
        ax.set_yticks([4, 8, 12])

    plt.legend(fontsize=20, ncol=1, columnspacing=0.6, labelspacing=0.5, 
               loc = 'upper right', borderaxespad=0.3, handlelength=2.3, 
               handletextpad = 0.4)
   # plt.legend(fontsize=19, ncol=1, columnspacing=1.0, labelspacing=0.6, 
   #            bbox_to_anchor=(1.0,-0.02), loc="lower left", borderaxespad=0.4,
   #            handlelength=2.5, borderpad=0.2)

    if sel == 'R':
        plt.ylim([0.87, 1.03])
        pass
    else:
        plt.ylim([2.6, 20])
        pass
    plt.xlim([xmin, xmax])

    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('large_window_sweep' + str(sel))
    print ('save:', 'large_window_sweep' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result_combine/result_pre_1b.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    #xmin, xmax = 80, 8000
    xmin, xmax = 80, 1700

    # MCP + Relax + bit + positive
    if sel == 'E':
        #mcp_bp =  [ [90, 10.97], [158, 9.131], [338, 7.583], [808, 7.201],
        #            [1822, 7.037] ]
        mcp_bp =  [ [90, 11.38], [158, 9.212], [338, 7.583], [808, 7.397],
                    [1822, 7.14] ]
    else:
        #mcp_bp =  [ [90, 0.932], [158, 0.9529], [338, 0.9675], [808, 0.9707],
        #            [1822, 0.972] ]
        mcp_bp =  [ [90, 0.927], [158, 0.9521], [338, 0.9675], [808, 0.969],
                    [1822, 0.971] ]
    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 10, xmax - 200)


    # Lasso
    if sel == 'E':
        lasso_Ta_0 = [ [180, 20.151], [290, 14.964], [629, 11.14], [986, 8.116], 
                       [2066, 7.149] ]
                       #[5921, 7.863] ]
    else:
        lasso_Ta_0 = [ [180, 0.771], [290, 0.874], [629, 0.93], [986, 0.963], 
                       [2066, 0.971] ]
                       #[5921, 0.965] ]
    lasso_Ta = cut(lasso_Ta_0, 250 , xmax - 200)

    # kmeans
    if sel == 'E':
        kmeansT_0 = [ [149, 18.113], [290, 15.284], [493, 12.927], [997, 11.565], [2982, 8.913], [5983, 9.379] ]
    else:
        kmeansT_0 = [ [149, 0.815], [290, 0.868], [493, 0.906], [997, 0.924], [2982, 0.955], [5983, 0.95] ]
    kmeansT = cut(kmeansT_0, 220, xmax-200)
        # uses ridge 100

    # kmeans_poly
    if sel == 'E':
        poly_0 = [ [300, 17.385], [600, 14.23], [800, 16.2] ]
        point = [600, 14.23]
    else:
        poly_0 = [ [300, 0.829], [600, 0.885], [800, 0.852] ]
        point = [600, 0.885]
    poly = cut(poly_0, 350, xmax-200)


    lmargin, rmargin = -50, -100
    if sel == 'E':
        cnn = [ [xmin+lmargin, 7.387], [xmax+rmargin, 7.387] ]
    else:
        cnn = [ [xmin+lmargin, 0.986], [xmax+rmargin, 0.986] ]

    if sel == 'E':
        mlp = [ [xmin+lmargin, 11.46], [xmax+rmargin, 11.46] ]
    else:
        mlp = [ [xmin+lmargin, 0.926], [xmax+rmargin, 0.926] ]

    if sel == 'E':
        pca_1000 = [ [xmin+lmargin, 9.22], [xmax+rmargin, 9.22] ]
    else:
        pca_1000 = [ [xmin+lmargin, 0.952], [xmax+rmargin, 0.952] ]


    ax = plt.gca()

    #plots(kmeansT, name='K-means', c='black', m='d')
    plots(lasso_Ta, name='Lasso', c='red', m='*', s=18)
    plots(poly, name='Simmani', c='black', m='s')
   # plots(mlp, name='PRIMAL-MLP', c='violet', m='^', ls='--', s=15)
    plots(cnn, name='PRIMAL+', c='gold', m='v', ls='--', s=15)
    plots(mcp_bp, name='APOLLO', c='green', m='o')


    plt.xlabel('The Number of Power Proxies (Q)', fontsize=22)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500, 1000, 7000], labels=['100', '200', '500', '1K', '7K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    if sel == 'R':
        plt.yticks([0.85, 0.90, 0.95, 1.0], fontsize=20 )
    else:
        plt.yticks([6, 8, 10, 12, 14, 16], fontsize=20 )

    plt.legend(fontsize=22, ncol=2, columnspacing=0.7, labelspacing=0.3, borderaxespad=0.3,
               handlelength=1.5, handletextpad=0.4)

    if sel == 'R':
        plt.ylim([0.83, 1.05])
        pass
    else:
        plt.ylim([6.2, 21.5])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_pre_1b' + str(sel))
    print ('save:', 'result_pre_1b' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')




==> micro_draft_plots/result_combine/result_pre_1b_dem.py <==
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

import os
#from plots import time_scatter
from scipy import linalg
from scipy import sparse
import time
import argparse
import sys
from scipy.spatial import ConvexHull
from cut import cut


def plots(n, name, c, m='o', s=13, ls='-'):
    n = np.array(n)
    #plt.plot(n[:, 0], n[:, 1], label=name, c=c, linewidth=3.5)
    plt.plot(n[:, 0], n[:, 1], c=c, ls=ls, linewidth=3.5,
             marker=m, markersize=s, label=name )


def signal(sel, sel2):
    # explore_ml.ridge_plotf

    from matplotlib import rcParams

    rcParams.update({'figure.autolayout': True})
    if sel == 'R':
        plt.figure(figsize=(6.9, 5.6))
    else:
        plt.figure(figsize=(6.7, 5.6))
    #xmin, xmax = 60, 5000
    #xmin, xmax = 60, 2200
    #xmin, xmax = 60, 1800
    xmin, xmax = 80, 1500

    # MCP + Relax + bit + positive
    if sel == 'E':
        #mcp_bp =  [ [67, 10.092], [131, 8.73], [326, 7.919], [829, 7.635], [2138, 7.494] ]
        #mcp_bp = [ [71, 10.555], [137, 9.07], [328, 6.504], [831, 7.426], 
        #           [1577, 7.356], [2134, 7.177] ]
        mcp_bp = [ [71, 10.555], [137, 9.07], [328, 8], [831, 7.426], 
                   [1577, 7.356], [2134, 7.177] ]
    else:
        #mcp_bp =  [ [67, 0.892], [131, 0.9188], [326, 0.933], [829, 0.9379], [2138, 0.940] ]
        #mcp_bp =  [ [71, 0.8813], [131, 0.9123], [326, 0.955], [829, 0.9412], 
        #            [1577, 0.9423],  [2138, 0.9451] ]
        mcp_bp =  [ [71, 0.8813], [131, 0.9123], [326, 0.93], [829, 0.9412], 
                    [1577, 0.9423],  [2138, 0.9451] ]
    print ('mcp_bp', mcp_bp)
    mcp_bp = cut(mcp_bp, xmin + 10, xmax - 200)


    # Lasso
    if sel == 'E':
        lasso_Ta_0 = [ [188, 17.84], [423, 12.472], [565, 10.31], [923, 8.898], [1485, 8.02],
                       [2122, 7.081] ]
    else:
        lasso_Ta_0 = [ [188, 0.661], [423, 0.834], [565, 0.887], [923, 0.916], [1485, 0.931],
                       [2122, 0.947] ]
    if sel == 'E':
        lasso_Ta = cut(lasso_Ta_0, 340, xmax - 200)
    else:
        lasso_Ta = cut(lasso_Ta_0, 340, xmax - 200)

    # kmeans
    if sel == 'E':
        #kmeansT_0 = [ [300, 12.847], [689, 9.34], [1488, 8.718], [2960, 7.319], 
        #              [8976, 6.76] ]
                      #[5896, 6.644] ]
        kmeansT_0 = [ [80, 14.801], [150, 13.958], [300, 12.847], [689, 9.34], [1488, 8.718], [8976, 6.76] ]
    else:
        #kmeansT_0 = [ [300, 0.824], [689, 0.907], [1488, 0.919], [2960, 0.943],
        #              [8976, 0.951] ]
                      #[5896, 0.953] ]
        kmeansT_0 = [ [80, 0.767], [150, 0.792], [300, 0.824], [689, 0.907], [1488, 0.919], [8976, 0.951] ]
    if sel == 'E':
        kmeansT = cut(kmeansT_0, xmin+10, xmax-200)
    else:
        kmeansT = cut(kmeansT_0, xmin+10, xmax-200)
        # uses ridge 100

    if sel == 'E':
        cnn = [ [xmin-50, 7.166], [xmax-100, 7.166] ]
    else:
        cnn = [ [xmin-50, 0.977], [xmax-100, 0.977] ]

    if sel == 'E':
        pca_1000 = [ [xmin, 7.135], [xmax, 7.135] ]
    else:
        pca_1000 = [ [xmin, 0.946], [xmax, 0.946] ]

    # kmeans_poly
    if sel == 'E':
        poly_0 = [ [200, 14.443], [400, 11.446], [600, 9.535], [1000, 9.77] ]
    else:
        poly_0 = [ [200, 0.778], [400, 0.86], [600, 0.903], [1000, 0.898] ]
    poly = cut(poly_0, xmin+10, xmax-200)

    if sel == 'E':
        selection = [ ]
    else:
        selection = [ ]
    #selection = cut(selection, 3300, xmax-40)

    ax = plt.gca()

    #plots(kmeansT, name='K-means', c='black', m='d')
    plots(poly, name='Simmani', c='black', m='d')
    plots(lasso_Ta, name='Lasso', c='red', m='*', s=18)
    #plots(cnn, name='PRIMAL-CNN', c='gold', m='v', ls='--', s=15)
    plots(cnn, name='PRIMAL+', c='gold', m='v', ls='--', s=15)
    plots(mcp_bp, name='APOLLO', c='green', m='o')

    #plots(poly, name='KMeans+Poly', c='brown')
    #plots(selection, name='Unit', c='brown')
    #plots_d(pca_1000, name='PCA_1000', c='tomato')


    plt.xlabel('The Number of Power Proxies (Q)', fontsize=20)

    if sel == 'R':
        plt.ylabel(r'$R^2$ Score', fontsize=22)
    else:
        plt.ylabel('NRMSE (%)', fontsize=22)

    plt.xscale('symlog')
    plt.xticks([100, 200, 500, 1000, 2000], labels=['100', '200', '500', '1K', '2K'], fontsize=20 )
    plt.yticks(fontsize=20 )

    if sel == 'R':
        plt.yticks([0.80, 0.85, 0.90, 0.95, 1.0], fontsize=20 )
    else:
        plt.yticks([6, 8, 10, 12, 14], fontsize=20 )

    #plt.legend(fontsize=19, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3)
    plt.legend(fontsize=22, ncol=2, columnspacing=1.0, labelspacing=0.3, borderaxespad=0.3,
               handlelength=1.5, handletextpad=0.4)

    if sel == 'R':
        plt.ylim([0.76, 1.07])
        pass
    else:
        plt.ylim([6, 18])
        pass
    plt.xlim([xmin, xmax])

    ax = plt.gca()
    for axis in ['top','bottom','left','right']:
      ax.spines[axis].set_linewidth(2.5)

    plt.savefig('result_pre_1b_dem' + str(sel))
    print ('save:', 'result_pre_1b_dem' + str(sel))
    plt.close('all')
    plt.clf()


signal('E', 'V')
signal('R', 'V')



